FEMPAR: An object-oriented parallel finite element framework

FEMPAR is an open source object oriented Fortran200X scientific software library for the high-performance scalable simulation of complex multiphysics problems governed by partial differential equations at large scales, by exploiting state-of-the-art supercomputing resources. It is a highly modularized, flexible, and extensible library, that provides a set of modules that can be combined to carry out the different steps of the simulation pipeline. FEMPAR includes a rich set of algorithms for the discretization step, namely (arbitrary-order) grad, div, and curl-conforming finite element methods, discontinuous Galerkin methods, B-splines, and unfitted finite element techniques on cut cells, combined with $h$-adaptivity. The linear solver module relies on state-of-the-art bulk-asynchronous implementations of multilevel domain decomposition solvers for the different discretization alternatives and block-preconditioning techniques for multiphysics problems. FEMPAR is a framework that provides users with out-of-the-box state-of-the-art discretization techniques and highly scalable solvers for the simulation of complex applications, hiding the dramatic complexity of the underlying algorithms. But it is also a framework for researchers that want to experience with new algorithms and solvers, by providing a highly extensible framework. In this work, the first one in a series of articles about FEMPAR, we provide a detailed introduction to the software abstractions used in the discretization module and the related geometrical module. We also provide some ingredients about the assembly of linear systems arising from finite element discretizations, but the software design of complex scalable multilevel solvers is postponed to a subsequent work.

==> assembler.f90 <==
type, abstract :: assembler_t
   private
   class(matrix_t), pointer :: matrix
   class(array_t) , pointer :: array
 contains
   procedure (assembly_array_interface)  , deferred :: assembly_array
   procedure (assembly_matrix_interface) , deferred :: assembly_matrix
   procedure (compress_storage_interface), deferred :: compress_storage
   ...! TBPs to allocate, init and free matrix and array
   ...! Getter and Setter TBPs
end type assembler_t

abstract interface
   subroutine assembly_array_interface( this, num_fields, field_blocks, field_coupling, &
        &                               num_dofs, fe_dofs, elvec)
     class(assembler_t) , intent(inout) :: this
     integer(ip)        , intent(in)    :: num_fields
     integer(ip)        , intent(in)    :: field_blocks(num_fields)
     logical            , intent(in)    :: field_coupling(num_fields,num_fields)
     ! Number of DOFs per field on the current cell (See Section @~\ref{sec:fe_space}@)
     integer(ip)        , intent(in)    :: num_dofs(num_fields)
     ! List of DOFs GIDs for each field at the current cell (See Section @~\ref{sec:fe_space}@)
     type(i1p_t)        , intent(in)    :: fe_dofs(num_fields) @\label{loc:assembly_cell2dofs}@
     real(rp)           , intent(in)    :: elvec(:)
   end subroutine assembly_array_interface

   subroutine assembly_matrix_interface(this, num_fields, field_blocks, field_coupling, &
        &            num_row_dofs, num_col_dofs, fe_dofs_row, fe_dofs_col, elmat)
     class(assembler_t), intent(inout) :: this
     integer(ip)       , intent(in)    :: num_fields
     integer(ip)       , intent(in)    :: field_blocks(num_fields)
     logical           , intent(in)    :: field_coupling(num_fields,num_fields)
     integer(ip)       , intent(in)    :: num_row_dofs(num_fields) @\label{loc:assembly_num_row_dofs}@
     integer(ip)       , intent(in)    :: num_col_dofs(num_fields) @\label{loc:assembly_num_col_dofs}@
     type(i1p_t)       , intent(in)    :: fe_dofs_row(num_fields)  @\label{loc:assembly_cell2row_dofs}@
     type(i1p_t)       , intent(in)    :: fe_dofs_col(num_fields)  @\label{loc:assembly_cell2col_dofs}@
     real(rp)          , intent(in)    :: elmat(:,:) 
   end subroutine assembly_matrix_interface

   subroutine compress_storage_interface( this, sparse_matrix_storage_format ) @\label{loc:assembly_compress}@
     class(assembler_t) , intent(inout) :: this
     character(*)       , intent(in)    :: sparse_matrix_storage_format
   end subroutine compress_storage_interface
end interface


==> block_layout.f90 <==
type :: block_layout_t
   private
   integer(ip)               :: num_blocks = -1
   integer(ip)               :: num_fields = -1
   integer(ip), allocatable  :: field_blocks(:)
   integer(ip), allocatable  :: num_dofs_x_block(:)
   logical    , allocatable  :: field_coupling(:,:)
   logical    , allocatable  :: block_coupling(:,:)
 contains
   procedure, non_overridable :: create                   => block_layout_create
   procedure, non_overridable :: free                     => block_layout_free
   procedure, non_overridable :: fields_coupled           => block_layout_fields_coupled 
   procedure, non_overridable :: blocks_coupled           => block_layout_blocks_coupled
   ... ! Full set of setter and getter TBPs to preserve data hiding and encapsulation   
end type block_layout_t



==> cell_fe_function.f90 <==
type(fe_space_t)                :: fe_space 
type(fe_function_t)             :: u_h
type(cell_fe_function_vector_t) :: u_i_h_K
type(tensor_field_t)            :: gradient
...
call u_i_h_K%create(fe_space,field_id=i)
! Loop over all cells
call fe_space%create_fe_cell_iterator(fe)
do while (.not.fe%has_finished())
  call fe%update_integration()
  ! Restrict u_i_h to current cell K
  call u_i_h_K%update(fe,u_h) 
  ! Fetch u_i_h gradients evaluated on K 
  ! quadrature points
  do q=1, u_i_h_K%get_num_quadrature_points()
   call u_i_h_K%get_gradient(q,gradient)
  end do
  call fe%next()
end do
call fe_space%free_fe_cell_iterator(fe)


==> discrete_integration.f90 <==
type, abstract :: discrete_integration_t
 contains
   procedure (integrate_galerkin_interface)       , deferred :: integrate_galerkin
   procedure (integrate_petrov_galerkin_interface), deferred :: integrate_petrov_galerkin
   generic :: integrate => integrate_galerkin, integrate_petrov_galerkin
end type discrete_integration_t
abstract interface
   subroutine integrate_galerkin_interface ( this, fe_space, assembler) @\label{loc:integrate_signature}@
     class(discrete_integration_t), intent(in)    :: this
     class(fe_space_t)            , intent(inout) :: fe_space
     class(assembler_t)           , intent(inout) :: assembler
   end subroutine integrate_galerkin_interface
   subroutine integrate_petrov_galerkin_interface ( this, test_fe_space, trial_fe_space, assembler) 
     class(discrete_integration_t), intent(in)    :: this
     class(fe_space_t)            , intent(inout) :: test_fe_space
     class(fe_space_t)            , intent(inout) :: trial_fe_space
     class(assembler_t)           , intent(inout) :: assembler
   end subroutine integrate_petrov_galerkin_interface
end interface


==> dof_numbering_generation_reference_fe.f90 <==
type, abstract :: reference_fe_t
  private
  ...
  integer(ip)                  , allocatable :: orientation(:)
  integer(ip)                  , allocatable :: num_orientations_x_dim(:)
  integer(ip)                  , allocatable :: num_rotations_x_dim(:)
  type(allocatable_array_ip2_t), allocatable :: own_node_permutations(:)
  ...



==> face_fe_function.f90 <==
...
type(facet_fe_function_vector_t) :: u_i_h_F
type(tensor_field_t)             :: gradient
...
call u_i_h_F%create(fe_space,field_id=i)
call fe_space%create_..._iterator(fe_facet)
do while (.not.fe_facet%has_finished())
 call fe_facet%update_integration()
 ! Restrict u_i_h to current facet F
 call u_i_h_F%update(fe_facet,u_h) 
 ! Fetch u_i_h gradients evaluated on F
 ! quadrature points from both perspective
 ! of K-(K==1) and K+(K==2)
 do K=1,fe_facet%get_num_cells_around()
  do q_point=1,u_1_h_F%get_num_quadrature_points()
   call u_i_h_F%get_gradient(K,q_point,&
                             gradient)
  end do
 end do
 call fe_facet%next()
end do
call fe_space%free_..._iterator(fe_facet)


==> fe_affine_operator.f90 <==
 type, extends(linear_operator_t):: fe_affine_operator_t
  private
  ...
  ! Data type describing the block layout of the PDE system (See Listing@~\ref{lst:block_layout}@)
  type(block_layout_t)                       :: block_layout @\label{loc:block_layout}@
  ! Polymorphic pointers to fe_spaces it was created from (See Section@~\ref{sec:fe_space}@)
  class(fe_space_t)            , pointer     :: test_fe_space        => NULL() @\label{loc:trial_fe_space_pointer}@
  class(fe_space_t)            , pointer     :: trial_fe_space       => NULL() @\label{loc:test_fe_space_pointer}@

  ! Polymorphic pointer to the instance defining the bilinear form (See Section @~\ref{sec:disc_int}@)
  class(discrete_integration_t), pointer     :: discrete_integration => NULL() @\label{loc:discrete_integration_pointer}@
  ! Polymorphic pointer to the instance storing linear algebra data structures (See Section @~\ref{sec:linalg}@)
  class(assembler_t)           , pointer     :: assembler            => NULL() @\label{loc:assembler_pointer}@
contains
  procedure          :: create           => fe_affine_operator_create @\label{loc:fe_affine_operator_create}@
  procedure          :: free             => fe_affine_operator_free   @\label{loc:fe_affine_operator_free}@
  procedure          :: numerical_setup  => fe_affine_operator_setup  @\label{loc:fe_affine_operator_setup}@
  ... ! Getter/setters TBPs
  ... ! TBPs overriding the deferred TPBs of linear_operator_t
  ... ! Misc. TBPs not relevant for the current section
end type fe_affine_operator_t


==> fe_assembly.f90 <==
interface
   subroutine fe_set_iterator_assembly_array( this, elvec, assembler)
     class(fe_set_iterator_t) , intent(in)    :: this
     real(rp)                 , intent(in)    :: elvec(:)  
     class(assembler_t)       , intent(inout) :: assembler
   end subroutine fe_set_iterator_assembly_array
   subroutine fe_set_iterator_assembly_matrix( this, elmat, assembler)
     class(fe_set_iterator_t) , intent(in)    :: this
     real(rp)                 , intent(in)    :: elmat(:,:)  
     class(assembler_t)       , intent(inout) :: assembler
   end subroutine fe_set_iterator_assembly_matrix
   subroutine fe_set_iterator_assembly_matrix_array( this, elmat, elvec, assembler)
     class(fe_set_iterator_t), intent(in)    :: this
     real(rp)                , intent(in)    :: elmat(:,:)  
     real(rp)                , intent(in)    :: elvec(:)  
     class(assembler_t)      , intent(inout) :: assembler
   end subroutine fe_set_iterator_assembly_matrix_array
    subroutine fe_set_iterator_assembly_matrix_array_with_strong_bcs( this, fe_function, &
                                                                      elmat, elvec, assembler)
     class(fe_set_iterator_t), intent(in)    :: this
     type(fe_function_t)     , intent(in)    :: fe_function
     real(rp)                , intent(in)    :: elmat(:,:)  
     real(rp)                , intent(inout) :: elvec(:)  
     class(assembler_t)      , intent(inout) :: assembler
   end subroutine fe_set_iterator_assembly_matrix_array_with_strong_bcs
end interface


==> fe_function.f90 <==
type fe_function_t
  private
  class(array_t), allocatable :: free_dof_values
  type(scalar_array_t)        :: fixed_dof_values
contains
  ! subroutine(this(inout)::class(fe_function_t),fe_space(in)::class(fe_space_t))
  procedure, non_overridable  :: create  => fe_function_create
  ! subroutine(this(inout)::class(fe_function_t))
  procedure, non_overridable  :: free    => fe_function_free

  ! Restrict free_dof_values + fixed_dof_values to given cell and field_id
  ! subroutine(this(in)::class(fe_function_t),cell(in)::type(fe_cell_accessor_t),
  !            field_id(in)::integer(ip),nodal_values(:)(inout)::real(rp),allocatable)
  procedure, non_overridable  :: gather_nodal_values         => fe_function_gather_nodal_values
  ... ! Rest of TBPs (getters, operator overloading for fe_function_t expression syntax, etc.)
end type fe_function_t





==> main_program.f90 <==
program stokes_driver
  use fempar_names
  use stokes_driver_names
  implicit none
  type(stokes_driver_t) :: stokes_driver 
  call fempar_init()
  call stokes_driver%parse_command_line_parameters() @\label{loc:driver_parse_command_line}@
  call stokes_driver%run_simulation()     @\label{loc:driver_run_simulation}@
  call stokes_driver%free()
  call fempar_finalize()
end program stokes_driver


==> setup_fe_affine_operator.f90 <==
subroutine setup_fe_affine_operator (this)
  implicit none
  class(stokes_driver_t), intent(inout) :: this
  
  ! FE operator
  call this%fe_affine_operator%create ( &  @\label{loc:setup_affine_create}@
            &   sparse_matrix_storage_format      = csr_format,             &
            &   diagonal_blocks_symmetric_storage = [ .true. ],             & @\label{loc:setup_affine_symmetric_storage}@
            &   diagonal_blocks_symmetric         = [ .true. ],             & @\label{loc:setup_affine_symmetric}@
            &   diagonal_blocks_sign              = [ INDEFINITE ],         & @\label{loc:setup_affine_sign}@
            &   fe_space                          = this%fe_space,          &  @\label{loc:setup_affine_fe_space}@
            &   discrete_integration              = this%stokes_integration,&  @\label{loc:setup_affine_discrete_integration}@
            &   field_blocks                      = [1,1],                  &  @\label{loc:setup_affine_field_blocks}@
            &   field_coupling                    = &                          @\label{loc:setup_affine_field_coupling}@
                    reshape([.true., .true., .true., .false., [2,2])) 
  
  ! Set up fe_function_t (this%solution), and interpolate strong Dirichlet data
  call this%solution%create(this%fe_space) @\label{loc:setup_affine_create_fe_function}@ 
  call this%fe_space%interpolate_strong_dirichlet_values(this%solution,     & @\label{loc:setup_affine_interpolate}@ 
                                                         this%stokes_conditions, &
                                                         fields_to_interpolate=[1])
  
  ! Pass fe_function_t with Dirichlet data, i.e., @{\color{blue} $E_h u_{\rm D}$}@, to stokes_integration
  call this%stokes_integration%set_fe_function(this%solution) @\label{loc:setup_affine_pass_fe_function}@ 

  ! This call ultimately triggers the integrate generic TBP of discrete_integration_t
  call this%fe_affine_operator%numerical_setup()  @\label{loc:setup_affine_setup}@
end subroutine setup_fe_affine_operator


==> setup_fe_space.f90 <==
subroutine setup_fe_space(this)
  class(stokes_driver_t), intent(inout) :: this
  ...! Local variables declaration

  interpolation_order = this%get_interpolation_order()  @\label{loc:interpolation_order}@
  num_dims = this%triangulation%get_num_dims()

  allocate ( this%reference_fes(2) ) @\label{loc:reference_fes_alloc}@

  ! Velocity field reference FE
  this%reference_fes(1) = make_reference_fe(topology        = this%triangulation%get_topology(), & @\label{loc:veloc_reference_fe}@
                                           fe_type          = fe_type_lagrangian,    &   
                                           num_dims   = num_dims,        &
                                           order            = interpolation_order+1, &
                                           field_type       = field_type_vector,     &
                                           conformity       = .true.,                &
                                           continuity       = .true. )


  ! Pressure field reference FE
  this%reference_fes(2) = make_reference_fe(topology        = this%triangulation%get_topology(), & @\label{loc:press_reference_fe}@
                                            fe_type         = fe_type_lagrangian,    &   
                                            num_dims  = num_dims,        &
                                            order           = interpolation_order,   &
                                            field_type      = field_type_scalar,     &
                                            conformity      = .true.,                &
                                            continuity      = .true. )

  num_components = this%reference_fes(1)%p%get_num_components()+ &
                   this%reference_fes(2)%p%get_num_components()

  call this%stokes_conditions%set_num_dims(num_dims)
  call this%stokes_conditions%set_num_components(num_components)

  call this%fe_space%create(triangulation  = this%triangulation,     & @\label{loc:create_fe_space}@
       &                    conditions     = this%stokes_conditions, &
       &                    reference_fes  = this%reference_fes)
  call this%fe_space%set_up_cell_integration()                         @\label{loc:setup_fe_space_cell_integration}@
end subroutine setup_fe_space


==> stokes_discrete_integration.f90 <==
subroutine stokes_integrate(this, fe_space, assembler)
  class(stokes_discrete_integration_t), intent(in)    :: this
  class(fe_space_t)                   , intent(inout) :: fe_space
  class(assembler_t)                  , intent(inout) :: assembler

  class(fe_cell_iterator_t), allocatable :: fe                     ! @{\color{blue} See Sect.~\ref{subsec:fe_space_conceptual_view}}@
  type(quadrature_t)       , pointer     :: quad                   ! @{\color{blue} See Sect.~\ref{subsec:numerical_quadrature}}@
  real(rp)                 , allocatable :: shape_p_values(:,:)    ! @{\color{blue} See Sect.~\ref{sec:cell_integration_example}}@
  type(tensor_field_t)     , allocatable :: shape_u_gradients(:,:) ! @{\color{blue} See Sect.~\ref{sec:cell_integration_example}}@
  type(vector_field_t)     , allocatable :: shape_u_values(:,:)    ! @{\color{blue} See Sect.~\ref{sec:cell_integration_example}}@

  real(rp)   , allocatable :: elmat(:,:), elvec(:)    @\label{loc:stokes_workspace}@
  integer(ip), allocatable :: num_dofs_x_field(:)  
  integer(ip)              :: qpoint, idof, jdof
  type(tensor_field_t)     :: eps_v, eps_u
  real(rp)                 :: dV, div_v, div_u
  integer(ip), parameter   :: u=1, p=2
  
  call fe_space%create_fe_iterator(fe)       @\label{loc:fe_space_create_fe_iterator}@
  ...! Allocate elmat, elvec, num_dofs_x_field
  call fe%get_num_dofs_x_field(num_dofs_x_field) 
  quad => fe%get_quadrature()                
  ! See in Sect.@{\color{blue}~\ref{subsec:fe_space_conceptual_view}}@ the discussion of Listing@{\color{blue}~\ref{lst:fe_set_iterator}}@ 
  do while ( .not. fe%has_finished())    @\label{loc:fe_iterator_to_loop_1}@
     ! See in Sect.@{\color{blue}~\ref{subsec:fe_space_conceptual_view}}@ the discussion of Listing@{\color{blue}~\ref{lst:fe_cell_face_iterator}}@ 
     call fe%update_integration()                    @\label{loc:fe_iterator_to_integrate_3}@
     elmat = 0.0_rp; elvec = 0.0_rp
     call fe%get_gradients(shape_u_gradients,u)  @\label{loc:integrator_get_shape_1}@
     call fe%get_values(shape_u_values,u)
     call fe%get_values(shape_p_values,p)        @\label{loc:integrator_get_shape_2}@
     do qpoint = 1, quad%get_num_quadrature_points()                  @\label{loc:quad_num_points}@
        dV = fe%get_det_jacobian(qpoint) * quad%get_weight(qpoint)   @\label{loc:quad_weight}@
        ! LHS
        do idof = 1, num_dofs_x_field(1) @\label{loc:loop_test1}@
           eps_v = symmetric_part(shape_u_gradients(idof,qpoint))              @\label{loc:symmetric_part_macro_1}@
           div_v = trace(epsd_v)                                               @\label{loc:trace_macro_1}@
           do jdof = 1, num_dofs_x_field(1) @\label{loc:loop_test2}@
              eps_u  = symmetric_part(shape_u_gradients(jdof,qpoint))                    @\label{loc:symmetric_part_macro_2}@
              elmat(idof,jdof) = elmat(idof,jdof) &
                   &           + dV * double_contract( eps_v , 2.0_rp * this%mu * eps_u) @\label{loc:double_contract_macro}@
           end do
           do jdof = 1, num_dofs_x_field(2) @\label{loc:loop_test3}@
              elmat(idof,num_dofs_x_field(1)+jdof) = elmat(idof,num_dofs_x_field(1)+jdof) &
                   &                               + dV * div_v * shape_p_values(jdof,qpoint) 
           end do
        end do
        do idof = 1, num_dofs_x_field(2)
           do jdof = 1, num_dofs_x_field(1)
              div_u = trace(shape_u_gradients(jdof,qpoint))                               @\label{loc:trace_macro_2}@
              elmat(num_dofs_x_field(1)+idof,jdof) = elmat(num_dofs_x_field(1)+idof,jdof) &
                   &                               + dV * shape_p_values(idof,qpoint) * div_u
           end do
        end do
        ! RHS
        do idof = 1, num_dofs_x_field(1)
           elvec(idof) = elvec(idof) + dV * shape_u_values(idof,qpoint) * this%force    @\label{loc:stokes_force}@
        end do
     end do
     ! Assemble elmat/elvec into assembler while taking care of strong 
     ! Dirichlet BCs (in turn extracted from this%fe_function)
     call fe%assembly ( this%fe_function, elmat, elvec, assembler ) ! @{\color{blue} See Sect.~\ref{sec:linalg}} \label{loc:assembly_elmat_elvec}@
     call fe%next()     @\label{loc:fe_iterator_to_loop_2}@
  end do
  call fe_space%free_fe_iterator(fe)
  ! Free shape_* arrays, elmat, elvec, num_dofs_x_field
end subroutine stokes_integrate


==> stokes_driver.f90 <==
type stokes_driver_t 
   private 
   type(stokes_params_t)               :: stokes_parameters   @\label{loc:stokes_parameters}@
   type(parameterlist_t) , pointer     :: parameter_list      @\label{loc:parameter_list}@
   type(static_triangulation_t)        :: triangulation      ! @{\color{blue} See Sect.~\ref{sec:triangulation}}@
   type(fe_space_t)                    :: fe_space           ! @{\color{blue} See Sect.~\ref{sec:fe_space}}@
   type(p_reference_fe_t), allocatable :: reference_fes(:)   ! @{\color{blue} See Sect.~\ref{sec:reference_fe}} \label{loc:p_reference_fe_t}@
   type(stokes_discrete_integration_t) :: stokes_integration ! @{\color{blue} See Sect.~\ref{sec:disc_int}}@
   type(stokes_conditions_t)           :: stokes_conditions  ! @{\color{blue} See Sect.~\ref{subsec:fe_space_strong_boundary_conditions} \label{loc:stokes_conditions}}@
   type(fe_affine_operator_t)          :: fe_affine_operator ! @{\color{blue} See Sect.~\ref{sec:fe_affine_operator}}@
   type(solver_t)                      :: solver             ! To be covered in a future work @\label{loc:solver_t}@
   type(fe_function_t)                 :: solution           ! @{\color{blue} See Sect.~\ref{subsec:fe_function}}@
 contains
   procedure :: parse_command_line_parameters         @\label{loc:parse_command_line_parameters}@
   procedure :: run_simulation
   procedure :: free
   procedure , private :: setup_triangulation         @\label{loc:setup_triangulation}@
   procedure , private :: setup_fe_space              @\label{loc:setup_fe_space}@
   procedure , private :: setup_fe_affine_operator    @\label{loc:setup_fe_affine_operator}@
   procedure , private :: solve_system                @\label{loc:solve_system}@
   procedure , private :: write_solution              @\label{loc:write_solution}@
end type stokes_driver_t


